Using Neural Implicit Flow To Represent Latent Dynamics Of Canonical Systems

The recently introduced class of architectures known as Neural Operators has emerged as highly versatile tools applicable to a wide range of tasks in the field of Scientific Machine Learning (SciML), including data representation and forecasting. In this study, we investigate the capabilities of Neural Implicit Flow (NIF), a recently developed mesh-agnostic neural operator, for representing the latent dynamics of canonical systems such as the Kuramoto-Sivashinsky (KS), forced Korteweg-de Vries (fKdV), and Sine-Gordon (SG) equations, as well as for extracting dynamically relevant information from them. Finally we assess the applicability of NIF as a dimensionality reduction algorithm and conduct a comparative analysis with another widely recognized family of neural operators, known as Deep Operator Networks (DeepONets).

==> figs/latent_dynamics/simple_deeponet.py <==
import os
from argparse import ArgumentParser

import h5py
import numpy as np
import scipy
import time
import logging
import contextlib
from matplotlib import pyplot as plt
from matplotlib.colors import Normalize
from mpl_toolkits.axes_grid1 import make_axes_locatable, axes_size

from simulai.optimization import Optimizer

# Model template
def model(
    product_type=None,
    n_outputs: int = 2,
    residual: bool = False,
    multiply_by_trunk: bool = False,
):
    import importlib

    from simulai.regression import DenseNetwork
    from simulai.models import DeepONet

    n_inputs = 1
    n_outputs = 1

    n_latent = 3

    # Configuration for the fully-connected trunk network
    trunk_config = {
        "layers_units": [20, 20, 20],  # Hidden layers
        "activations": "sin",
        "input_size": 1,
        "output_size": n_latent * n_outputs,
        "name": "trunk_net",
    }

    # Configuration for the fully-connected branch network
    branch_config = {
        "layers_units": [20, 20, 20],  # Hidden layers
        "activations": "sin",
        "input_size": n_inputs,
        "output_size": n_latent * n_outputs,
        "name": "branch_net",
    }

    # Instantiating and training the surrogate model
    trunk_net = DenseNetwork(**trunk_config)
    branch_net = DenseNetwork(**branch_config)

    # It prints a summary of the network features
    trunk_net.summary()
    branch_net.summary()

    config = {
        "trunk_network": trunk_net,
        "branch_network": branch_net,
        "var_dim": n_outputs,
        "product_type": product_type,
        "model_id": "deeponet",
    }

    net = DeepONet(**config)

    return net

# Reading command line arguments.
parser = ArgumentParser(description="Reading input parameters")
parser.add_argument("--data_path", type=str, help="Path to the HDF5 dataset.")
parser.add_argument("--checkpoint_path", type=str, help="Path to the HDF5 dataset.")

args = parser.parse_args()
data_path = args.data_path
checkpoint_path = args.checkpoint_path

output_filename = data_path.replace(".h5", ".npz")

data = h5py.File(data_path, "r")

u = data["u"][:]
test_dataset = u # (u - u.min())/(u.max() - u.min())
train_dataset = u.flatten()[:, None]
train_dataset = train_dataset #(train_dataset - train_dataset.min())/(train_dataset.max() - train_dataset.min())

plot_ground_truth=False
aspect_ratio = "auto" #"equal"
fontsize=11

NX = u.shape[1]
NT = u.shape[0]

if "long" in data_path: 
   NT = 1000
   T_max = 100
   test_dataset = test_dataset[-1000:]
elif "fkdv" in data_path:
   T_max = 100
else:
   T_max = 50

if plot_ground_truth:
    index_pred = 1
else:
    index_pred = 0

orientation = "horizontal"

x = np.linspace(-np.pi,np.pi,NX,endpoint=True)
t = np.linspace(0,T_max,NT,endpoint=True)

N_s = NT
spatial_dim = NX

x_, t_ = np.meshgrid(x, t)

x_flatten = x_.flatten()[:, None]
t_flatten = t_.flatten()[:, None]

trunk_input = x_flatten
branch_input = t_flatten
print(trunk_input.shape, branch_input.shape, train_dataset.shape)

optimizer_config = {"lr": 1e-3}

n_epochs = 10_000
maximum_values = [1]
params = {"lambda_1": 0.0, "lambda_2": 1e-10, "weights": maximum_values, "relative":True}

input_data = {"input_branch": branch_input, "input_trunk": trunk_input}

optimizer = Optimizer("adam", params=optimizer_config,
                      lr_decay_scheduler_params={
                        "name": "ExponentialLR",
                        "gamma": 0.9,
                        "decay_frequency": 1_000,
                    },)

net = model()

optimizer.fit(
    op=net,
    input_data=input_data,
    target_data=test_dataset.flatten()[:, None],
    n_epochs=n_epochs,
    loss="wrmse",
    params=params,
    device="gpu",
    batch_size=1_000,
)

prediction = net.eval(trunk_data=trunk_input, branch_data=branch_input).reshape(-1, NX)

latent = net.eval_subnetwork(input_data=branch_input, name="branch")

from simulai.metrics import L2Norm

plt.imshow(prediction)
plt.show()

plt.plot(latent)
plt.show()

error = 100*L2Norm()(data=prediction, reference_data=test_dataset, relative_norm=True)

print(f"error: {error} %")

ax = plt.figure().add_subplot(projection="3d")
ax.view_init(azim=15)
cm = ax.scatter(latent[:,0], latent[:,1], latent[:,2], c=t_flatten, cmap="viridis")
plt.setp(ax.get_xticklabels(), visible=False)
plt.setp(ax.get_yticklabels(), visible=False)
plt.setp(ax.get_zticklabels(), visible=False)
plt.title("DeepONet", fontsize=16)
#plt.colorbar(cm, orientation="horizontal", fraction=0.046, pad=0.05, shrink=0.45)
plt.tight_layout()
plt.savefig("deeponet_latent.pdf")
plt.show()

